Discovery and Observations of ASASSN-13db, an EX Lupi-Type Accretion Event on a Low-Mass T Tauri Star

We discuss ASASSN-13db, an EX Lupi-type ("EXor") accretion event on the young stellar object (YSO) SDSS J051011.01$-$032826.2 (hereafter SDSSJ0510) discovered by the All-Sky Automated Survey for SuperNovae (ASAS-SN). Using archival photometric data of SDSSJ0510 we construct a pre-outburst spectral energy distribution (SED) and find that it is consistent with a low-mass class II YSO near the Orion star forming region ($d \sim 420$ pc). We present follow-up photometric and spectroscopic observations of the source after the $\Delta V \sim-$5.4 magnitude outburst that began in September 2013 and ended in early 2014. These data indicate an increase in temperature and luminosity consistent with an accretion rate of $\sim10^{-7}$ $\rm{M}_\odot$ yr$^{-1}$, three or more orders of magnitude greater than in quiescence. Spectroscopic observations show a forest of narrow emission lines dominated by neutral metallic lines from Fe I and some low-ionization lines. The properties of ASASSN-13db are similar to those of the EXor prototype EX Lupi during its strongest observed outburst in late 2008.

==> anc/asassn13db_phot.txt <==
Title: Discovery and Observations of ASASSN-13db, an EX Lupi-Type 
       Accretion Event on a Low-Mass T Tauri Star 
Authors: Holoien T.W., Prieto J.L., Stanek K.Z., Kochanek C.S., Shappee B.J., 
         Zhu Z., Sicilia-Aguilar A., Grupe D., Croxall K., Adams J.J., 
         Simon J.D., Morrell N., McGraw S.M., Wagner R.M., Basu U., Beacom J.F.,
         Bersier D., Brimacombe J., Jencson J., Pojmanski G., Starrfield S.G.,
         Szczygiel D.M., Woodward C.E. 
Figure: Light curve of ASASSN-13db
================================================================================
Byte-by-byte Description of file: dbf2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label     Explanations
--------------------------------------------------------------------------------
   1-  8 F8.3   d       HJD     Heliocentric Julian Date; - 2450000
  10- 13 A4     ---     Filter  Photometric filter
      15 A1     ---   l_mag     A 3{sigma} upper limit flag on mag
  16- 21 F6.3   mag     mag     Apparent magnitude in Filter 
  23- 27 F5.3   mag   e_mag     ? Uncertainty in mag
  29- 34 A6     ---     Tel     Telescope used
--------------------------------------------------------------------------------
6569.796 K     12.07  0.040 CTIO   
6570.755 K     11.94  0.040 CTIO   
6637.632 K     12.295 0.146 CTIO   
6569.793 H     12.64  0.040 CTIO   
6570.752 H     12.40  0.040 CTIO   
6637.629 H     12.603 0.090 CTIO   
6569.790 J     13.23  0.040 CTIO   
6570.750 J     13.08  0.040 CTIO   
6637.627 J     13.115 0.169 CTIO   
6569.796 I     14.057 0.027 CTIO   
6570.755 I     13.846 0.019 CTIO   
6573.506 I     13.591 0.020 LCOGT  
6576.886 I     13.913 0.018 LCOGT  
6579.508 I     13.536 0.016 LCOGT  
6583.687 I     14.104 0.016 LCOGT  
6588.808 I     13.726 0.012 LCOGT  
6592.673 I     13.055 0.010 LCOGT  
6597.046 I     14.173 0.012 LCOGT  
6600.449 I     13.935 0.011 LCOGT  
6602.102 I     13.726 0.007 LCOGT  
6608.918 I     13.875 0.005 MDM    
6609.396 I     13.621 0.008 LCOGT  
6612.539 I     13.668 0.009 LCOGT  
6622.519 I     14.438 0.016 LCOGT  
6637.632 I     14.317 0.033 CTIO   
6641.829 I     14.711 0.026 LCOGT  
6695.921 I     16.031 0.038 LCOGT  
6569.793 R     14.619 0.023 CTIO   
6570.752 R     14.356 0.018 CTIO   
6573.505 R     14.136 0.012 LCOGT  
6576.884 R     14.498 0.010 LCOGT  
6579.512 R     14.074 0.009 LCOGT  
6583.685 R     14.677 0.011 LCOGT  
6588.806 R     14.236 0.010 LCOGT  
6592.671 R     13.586 0.008 LCOGT  
6597.044 R     14.770 0.010 LCOGT  
6600.447 R     14.518 0.009 LCOGT  
6602.101 R     14.264 0.006 LCOGT  
6608.915 R     14.435 0.008 MDM    
6609.394 R     14.142 0.008 LCOGT  
6612.537 R     14.210 0.007 LCOGT  
6622.521 R     15.057 0.012 LCOGT  
6637.629 R     14.901 0.028 CTIO   
6641.827 R     15.368 0.026 LCOGT  
6695.919 R     17.656 0.067 LCOGT  
6550.019 V    >16.77        ASASSN 
6555.003 V    >15.565       ASASSN 
6557.022 V     15.605 0.294 ASASSN 
6558.047 V     15.64  0.230 ASASSN 
6560.006 V     15.415 0.230 ASASSN 
6562.986 V     14.585 0.071 ASASSN 
6564.135 V     13.995 0.035 ASASSN 
6565.481 V     14.73  0.041 Swift  
6567.976 V     14.725 0.106 ASASSN 
6568.979 V     14.955 0.080 ASASSN 
6569.161 V     14.68  0.041 Swift  
6569.790 V     14.854 0.026 CTIO   
6570.027 V     14.69  0.055 ASASSN 
6570.127 V     14.945 0.070 ASASSN 
6570.750 V     14.692 0.020 CTIO   
6571.000 V     14.61  0.050 ASASSN 
6571.124 V     14.635 0.055 ASASSN 
6573.503 V     14.316 0.025 LCOGT  
6573.963 V     14.61  0.060 ASASSN 
6575.114 V    >14.335       ASASSN 
6576.882 V     14.714 0.011 LCOGT  
6577.026 V     14.76  0.041 Swift  
6579.510 V     14.384 0.010 LCOGT  
6583.251 V     14.55  0.051 Swift  
6583.683 V     14.900 0.013 LCOGT  
6588.804 V     14.500 0.013 LCOGT  
6590.969 V    >14.605       ASASSN 
6590.986 V     14.607 0.012 LCOGT  
6592.669 V     14.005 0.009 LCOGT  
6593.077 V     14.35  0.085 ASASSN 
6593.090 V     14.155 0.075 ASASSN 
6593.988 V     14.32  0.045 ASASSN 
6593.993 V     14.3   0.065 ASASSN 
6595.984 V     14.77  0.125 ASASSN 
6597.042 V     14.947 0.012 LCOGT  
6597.980 V     14.955 0.065 ASASSN 
6599.969 V     14.685 0.060 ASASSN 
6600.446 V     14.795 0.012 LCOGT  
6602.099 V     14.569 0.000 LCOGT  
6603.963 V     14.97  0.166 ASASSN 
6605.960 V     15.01  0.095 ASASSN 
6609.392 V     14.510 0.010 LCOGT  
6612.536 V     14.540 0.010 LCOGT  
6615.826 V    >15.155       ASASSN 
6615.846 V     15.26  0.253 ASASSN 
6616.842 V     15.015 0.301 ASASSN 
6618.828 V     14.75  0.105 ASASSN 
6618.839 V     14.895 0.105 ASASSN 
6619.842 V     15.025 0.095 ASASSN 
6619.850 V     14.99  0.086 ASASSN 
6620.825 V     15.41  0.151 ASASSN 
6620.833 V     15.465 0.110 ASASSN 
6621.826 V     15.67  0.182 ASASSN 
6621.839 V     15.555 0.105 ASASSN 
6622.519 V     15.366 0.015 LCOGT  
6624.855 V     15.125 0.100 ASASSN 
6625.831 V     15.255 0.196 ASASSN 
6625.847 V     15.045 0.071 ASASSN 
6630.828 V     15.26  0.102 ASASSN 
6631.787 V     15.45  0.126 ASASSN 
6632.776 V     15.72  0.192 ASASSN 
6633.904 V     15.525 0.135 ASASSN 
6633.915 V     15.535 0.127 ASASSN 
6637.626 V     15.129 0.032 CTIO   
6638.908 V     14.815 0.095 ASASSN 
6638.919 V     14.965 0.110 ASASSN 
6640.947 V     15.5   0.269 ASASSN 
6641.825 V     15.582 0.023 LCOGT  
6642.887 V    >15.235       ASASSN 
6648.926 V    >15.79        ASASSN 
6653.863 V    >15.71        ASASSN 
6655.851 V    >16.685       ASASSN 
6656.774 V     16.365 0.290 ASASSN 
6674.854 V    >15.645       ASASSN 
6676.830 V    >16.475       ASASSN 
6677.886 V    >16.385       ASASSN 
6695.917 V     18.633 0.159 LCOGT  
6565.477 B     15.36  0.036 Swift  
6569.157 B     15.33  0.036 Swift  
6577.024 B     15.31  0.036 Swift  
6583.247 B     15.16  0.045 Swift  
6590.847 B     15.49  0.043 Swift  
6565.476 U     15.14  0.045 Swift  
6569.156 U     15.32  0.054 Swift  
6577.023 U     15.12  0.045 Swift  
6583.246 U     15.08  0.054 Swift  
6590.846 U     15.40  0.063 Swift  
6565.474 UVW1  15.87  0.058 Swift  
6569.153 UVW1  16.12  0.058 Swift  
6577.021 UVW1  15.89  0.058 Swift  
6583.275 UVW1  15.97  0.067 Swift  
6590.845 UVW1  16.69  0.084 Swift  
6565.482 UVM2  16.59  0.076 Swift  
6569.162 UVM2  17.18  0.076 Swift  
6577.030 UVM2  16.81  0.085 Swift  
6583.251 UVM2  16.79  0.076 Swift  
6565.478 UVW2  17.07  0.067 Swift  
6569.157 UVW2  17.38  0.076 Swift  
6577.025 UVW2  17.32  0.076 Swift  
6583.248 UVW2  17.26  0.085 Swift  
6590.847 UVW2  18.22  0.084 Swift  

